Arc-disjoint hamiltonian paths in Cartesian products of directed cycles

We show that if $C_1$ and $C_2$ are directed cycles (of length at least two), then the Cartesian product $C_1 \Box C_2$ has two arc-disjoint hamiltonian paths. (This answers a question asked by J. A. Gallian in 1985.) The same conclusion also holds for the Cartesian product of any four or more directed cycles (of length at least two), but some cases remain open for the Cartesian product of three directed cycles. We also discuss the existence of arc-disjoint hamiltonian paths in $2$-generated Cayley digraphs on (finite or infinite) abelian groups.

==> anc/is_ham_path.sage <==
def is_ham_path(bcount, m, n, e):
    r"""In the abelian Cayley digraph `Cay(G; a, b)`, such that `o(a) = m`, 
    `|G : <a>| = n`, and `nb = ea`, construct a spanning quasipath `H` in which
    the number of vertices that travel by `b` is `bcount`.  Return `True` if `H`
    is a hamiltonian path."""

    def E(v):
        r"""Return the vertex `v + (1,0)`."""
        return ( (v[0] + 1) % m, v[1])
    def W(v):
        r"""Return the vertex `v - (1,0)`."""
        return ( (v[0] - 1) % m, v[1])
    def N(v):
        r"""Return the vertex `v + (0,1)`."""
        if v[1] != n - 1:
            return (v[0], v[1] + 1)
        else:
            return ((v[0] + e) % m, 0)
    def S(v):
        r"""Return the vertex `v - (0,1)`."""
        if v[0] != 0:
            return (v[0], v[1] - 1)
        else:
            return ((v[0] - e) % m, n - 1)
    def NW(v):
        r"""Return `N(W(v))`.  We use this function to iterate through the
        arc-forcing coset that contains `v`."""
        return N(W(v))
    
    number_of_cosets = gcd(m, n - e)  # number of cosets of the arc-forcing subgroup
    arc_forcing_order = m * n // number_of_cosets  # order of the arc-forcing subgroup
    t, d = bcount.quo_rem(arc_forcing_order)
    init = (0,0)  # the initial vertex of `H`

    # We represent the spanning quasi-path `H_t(d)` as a dictionary: `H[v]` is
    # the unique out-neighbour of the vertex `v` (except that the terminal vertex
    # has no out-neighbour). We start with an empty dictionary, and add the
    # dictionary entries one-by-one.

    H = {}

    # the first `t` non-terminal cosets travel by `(0,1)`
    # and the rest travel by `(1,0)`
    coset_rep = init
    for i in range(number_of_cosets - 1):
        v = coset_rep
        for _ in range(arc_forcing_order):
            H[v] = N(v) if i < t else E(v)
            v = NW(v)
        coset_rep = E(coset_rep)
    
    # the first `d` vertices in the terminal coset travel by (0,1)
    v = W(init)
    for _ in range(d):
        H[v] = N(v)
        v = NW(v)
    # the next vertex is the terminal vertex (which has no out-neighbour)
    term = v
    # the rest of the vertices in the terminal coset travel by (1,0)
    for _ in range(arc_forcing_order - d - 1):
        v = NW(v)
        H[v] = E(v)    

    # To determine whether `H` is a hamiltonian path, we check whether the path
    # component of `H` has the correct length    
    path_length = 0
    v = init
    while v != term:
        path_length += 1
        v = H[v]
    return path_length == m * n - 1


==> anc/verify_remark_1_5.sage <==
# Running the sagemath code in this file will verify Remark 1.5 of the paper
# "Arc-disjoint hamiltonian paths in Cartesian products of directed cycles"
# by Iren Darijani, Babak Miraftab, and Dave Witte Morris.  It establishes
# that if G is an abelian group of order at most 10^4, then every 2-generated,
# connected, loopless Cayley digraph on G has two arc-disjoint hamiltonian paths.
# By Proposition 6.2 of the paper, only two specific families of Cayley digraphs
# need to be considered.

# The following file does not need to be loaded if the `confirm_paths` argument
# is set to `False` (which is the default) in the functions `has_arc_disjoint`
# and `remark_1_5`.
load("is_ham_path.sage")

def prim_latt_pts(m, n, e):
    r"""Return a list of the primitive lattice points in the closed triangle
    T(m, n, e), except the first one (on the x-axis) and the last one (on the
    side from (0, 0) to (e, m). They are sorted in order of increasing slope."""
    result = []
    for y in range(1, m):
        for x in range(((y*e) // m) + 1, ((m*n - (n - e)*y) // m) + 1):
            if (Integer(x).gcd(y) == 1):
                result.append((x,y))
    result.sort(key=lambda p: p[1]/p[0])
    return result

def bcount_list(m, n, e):
    r"""For each hamiltonian path in the abelian Cayley digraph Cay(G; a, b)
    with parameters m, n, e, record the number of vertices that travel by b in
    the hamiltonian path. Return these numbers in a sorted list (from smallest
    to largest)."""
    result = [n-1]
    for x,y in prim_latt_pts(m, n, e):
        delta = 2 * ((m*n - 1)//(m*x + (n - e)*y))
        if (m*n) % (m*x + (n - e)*y) == 0:
            delta += 1
        result.append(result[-1] + delta)
    return result

def has_arc_disjoint(m, n, e, confirm_paths=False):
    r"""Return `True` if the abelian Cayley digraph Cay(G; a, b) with
    parameters m, n, e has two arc-disjoint hamiltonian paths.

    Setting `confirm_paths=True` will confirm that the hamiltonian paths actually
    exist, instead of relying on Theorem 3.21 (the Curran-Witte Theorem), but
    takes more than twice as long."""
    numb_list = bcount_list(m, n, e)
    for numb in numb_list:
        opposite = m*n - 1 - numb
        if ((opposite in numb_list) or (opposite - 1 in numb_list)
            or (opposite + 1 in numb_list)):
                if confirm_paths:
                    numb_opp = (opposite if opposite in numb_list
                                else opposite - 1 if opposite - 1 in numb_list
                                else opposite + 1)
                    assert (is_ham_path(numb, m, n, e) 
                            and is_ham_path(numb_opp, m, n, e))
                return True
    return False

def remark_1_5(min_order, max_order, show_progress=0, confirm_paths=False):
    r"""Consider all Cayley digraphs listed in Proposition 6.2 whose order is
    between `min_order` and `max_order` (inclusive). Print a list of the values
    of `m`, `n`, `e` for which there does not exist a pair of arc-disjoint
    hamiltonian paths.

    Setting the keyword `show_progress` to a nonzero integer value `x` will
    cause a message to be printed whenever the order is a multiple of `x`."""
    bad_ones = []
    if show_progress:
        from time import time
        starttime = time()
    for k in srange(min_order, max_order + 1):
        for a in srange(1, k // 2 + 1):

            # part (1) of Proposition 6.2
            b = a + 1
            n = a.gcd(k)
            m = k // n
            e = (b * (a // n).inverse_mod(m)) % k
            assert (n*b - e*a) % k == 0
            if is_odd(gcd(m, n - e)) and not(has_arc_disjoint(m, n, e, confirm_paths)):
                bad_ones.append([m, n, e])
                print(f"    no arc-disjoint hamiltonian paths for ({m}, {n}, {e})")

            # part (2) of Proposition 6.2
            if k % (2*a + 1) == 0:
                b = a + 1
                n = a.gcd(k)
                m = k // n
                e = (b * (-a//n).inverse_mod(m)) % k
                assert (n*b - e*(-a)) % k == 0
                if is_odd(gcd(m, n - e)) and not(has_arc_disjoint(m, n, e, confirm_paths)):
                    bad_ones.append((m, n, e))
                    print(f"    no arc-disjoint hamiltonian paths for ({m}, {n}, {e})")
                
        if show_progress and (k % show_progress == 0): 
            print(f"finished order {k}: elapsed time = {round((time() - starttime)/60, 2)} minutes")

    if bad_ones:
        print(f"\nSome (m, n, e) do not have arc-disjoint hamiltonian paths:\n{badones}")
    else:
        print("\nDone. All have arc-disjoint hamiltonian paths.")

# Verify Remark 1.5:
remark_1_5(3, 10^4, show_progress=10, confirm_paths=False)

